General diffusion processes as the limit of time-space Markov chains

We prove the convergence of the law of grid-valued random walks, which can be seen as time-space Markov chains, to the law of a general diffusion process. This includes processes with sticky features, reflecting or absorbing boundaries and skew behavior. We prove that the convergence occurs at any rate strictly inferior to $(1/4) \wedge (1/p)$ in terms of the maximum cell size of the grid, for any $p$-Wasserstein distance. We also show that it is possible to achieve any rate strictly inferior to $(1/2) \wedge (2/p)$ if the grid is adapted to the speed measure of the diffusion, which is optimal for $p\le 4 $. This result allows us to set up asymptotically optimal approximation schemes for general diffusion processes. Last, we experiment numerically on diffusions that exhibit various features.

==> clear_cache.sh <==
#!/bin/sh

rm -f *.out
rm -f *.log
rm -f *.blg
rm -f *.aux
rm -f *.gz
rm -f *.loc
rm -f *.soc


==> cu_compress.sh <==
#!/bin/sh

rm -f *.tar.gz
tar cfz stmca_paper.tar.gz *
cp stmca_paper.tar.gz stmca_paper_"`date +"%d-%m-%Y"`".tar.gz
rm -f stmca_paper.tar.gz

